The Navier-Stokes-Voight Model for Image Inpainting

In 2001, Bertalmio et. al. drew an analogy between the image intensity function for the image inpainting problem and the stream function in a two-dimensional (2D) incompressible fluid. An approximate solution to the inpainting problem is obtained by numerically approximating the steady state solution of the 2D NSE vorticity transport equation, and simultaneously solving the Poisson problem between the vorticity and stream function, in the region to be inpainted. This elegant approach allows one to produce an approximate solution to the image inpainting problem by using techniques from computational fluid dynamics. Recently, the three-dimensional (3D) Navier-Stokes-Voight (NSV) model of viscoelastic fluid, was suggested by Cao et. al. as an inviscid regularization to the 3D Navier-Stokes equations (NSE). The NSV model is shown to be globally well-posed and has a finite-dimensional global attractor, making it an attractive sub-grid scale turbulence model for purposes of numerical simulation. In this paper we investigate the use of the 2D NSV model for use in algorithms for the inpainting problem. We also present some new theoretical results based on energy methods comparing the sufficient conditions for stability of the discretization scheme for the two model equations.

==> zfigUtil.sh <==
files="101 102 figure2a_baby figure2b_baby figure3a_circle figure3b_circle figure3c_circle figure3d_circle figure4a_circle2 figure4b_circle2 figure4c_circle2 figure4d_circle2 psnr1 psnr2 isophotes"
for file in ${files}; do
    echo "cp ../zfig/${file}.pdf ."
    cp ../zfig/${file}.pdf .
done

